Isospin Mass Differences of the $B$, $D$ and $K$

We compute the electromagnetic mass difference for the $B$-, $D$- and $K$-mesons using QCD sum rules with double dispersion relations. For the $B$- and $D$-mesons we also compute the linear quark mass correction, whereas for the $K$ the standard soft theorems prove more powerful. The mass differences, which have not previously been computed via a double dispersion, are fully consistent with experiment, albeit with large uncertainties.

==> anc/Kaondensity-Ancillary.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.3' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     27602,        719]
NotebookOptionsPosition[     26291,        690]
NotebookOutlinePosition[     26699,        706]
CellTagsIndexPosition[     26656,        703]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell["Kaon density", "Title",
 CellChangeTimes->{{3.8794948059750977`*^9, 3.8794948098791723`*^9}, {
  3.8822647031022687`*^9, 
  3.8822647080305758`*^9}},ExpressionUUID->"bee5eacb-dd75-43e0-9295-\
ff85677c5310"],

Cell[CellGroupData[{

Cell["Notes", "Section",
 CellChangeTimes->{{3.882264796084096*^9, 3.8822647965929728`*^9}, {
  3.8822652409545455`*^9, 
  3.8822652447893233`*^9}},ExpressionUUID->"31ccf2cf-6947-4a83-a34a-\
01061fe0866c"],

Cell[TextData[{
 "The kaon density is formed from the contracted axial correlator ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    SubscriptBox["\[CapitalGamma]", "\[Alpha]"], "\[Alpha]"], 
   TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "acad2a7a-ff1b-4e50-931d-78963c239624"],
 " and the pseudoscalar correlator \[CapitalGamma]. See eq (2.17) of the main \
text. \nThe corresponding discontinuities are given below discGammabqAxial \
and discGammabqPseudo along with the corresponding densities. \n\nThe heavy \
quark mass is denoted mb and the light quark mq. For Kaons, the heavy quark \
is the strange quark. The number of colours is denoted Nc and the EM coupling \
constant is alphaQED. The quark charges (in units of e) are Qb (for the heavy \
quark) and Qq (light quark). The dispersion variables ",
 Cell[BoxData[
  FormBox["s", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "cebd7f32-8be0-407f-9f68-b1c62d394b0a"],
 " and ",
 Cell[BoxData[
  FormBox["s", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "f9d23ac6-5691-4112-9b61-344fbcbaafdf"],
 " are denoted as ",
 Cell[BoxData[
  FormBox["s", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "87936768-3a3b-4571-9d06-2ab8c2c6c4fc"],
 " and ",
 Cell[BoxData[
  FormBox["st", TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "7d3c46bf-fca4-4a84-a1c3-8bfed840b1d0"],
 " respectively."
}], "Text",
 CellChangeTimes->{{3.882264737290265*^9, 3.8822647485908117`*^9}, {
   3.8822649309060383`*^9, 3.882265149209035*^9}, 3.88226525527413*^9, {
   3.8822653063633876`*^9, 3.8822654649943433`*^9}, {3.882265516483218*^9, 
   3.8822655966840634`*^9}},ExpressionUUID->"531f7eed-060f-4881-ab2a-\
8ece1d09135f"]
}, Open  ]],

Cell[CellGroupData[{

Cell["Densities", "Section",
 CellChangeTimes->{{3.88226522954687*^9, 
  3.8822652339405785`*^9}},ExpressionUUID->"b0d6d32b-83bb-443f-9550-\
9b884ebe9291"],

Cell[BoxData[
 RowBox[{
  RowBox[{"discGammabqAxial", "[", 
   RowBox[{"s_", ",", "st_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{"alphaQED", "*", "Nc", "*", "Qb", "*", "Qq", "*", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{"-", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"mb", "^", "4"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"mq", "^", "2"}], "-", "s"}], ")"}], "^", "2"}], "-", 
            RowBox[{"2", "*", 
             RowBox[{"mb", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"mq", "^", "2"}], "+", "s"}], ")"}]}]}], "]"}], "*", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", "^", "4"}], "-", 
            RowBox[{"2", "*", 
             RowBox[{"mb", "^", "2"}], "*", 
             RowBox[{"mq", "^", "2"}]}], "+", 
            RowBox[{"mq", "^", "4"}], "+", 
            RowBox[{"4", "*", "mb", "*", "mq", "*", 
             RowBox[{"Sqrt", "[", "s", "]"}], "*", 
             RowBox[{"Sqrt", "[", "st", "]"}]}], "-", 
            RowBox[{"3", "*", "s", "*", "st"}]}], ")"}], "*", 
          RowBox[{"Sqrt", "[", 
           RowBox[{
            RowBox[{"mb", "^", "4"}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"mq", "^", "2"}], "-", "st"}], ")"}], "^", "2"}], "-", 
            RowBox[{"2", "*", 
             RowBox[{"mb", "^", "2"}], "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"mq", "^", "2"}], "+", "st"}], ")"}]}]}], "]"}]}], 
         ")"}]}], "+", 
       RowBox[{
        RowBox[{"Sqrt", "[", "s", "]"}], "*", 
        RowBox[{"Sqrt", "[", "st", "]"}], "*", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{"8", "*", 
           RowBox[{"mb", "^", "3"}], "*", "mq", "*", 
           RowBox[{"Sqrt", "[", "s", "]"}], "*", 
           RowBox[{"Sqrt", "[", "st", "]"}]}], "-", 
          RowBox[{"2", "*", "mb", "*", "mq", "*", 
           RowBox[{"Sqrt", "[", "s", "]"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], "*", 
              RowBox[{"mq", "^", "2"}]}], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Sqrt", "[", "s", "]"}], "+", 
                RowBox[{"Sqrt", "[", "st", "]"}]}], ")"}], "^", "2"}]}], 
            ")"}], "*", 
           RowBox[{"Sqrt", "[", "st", "]"}]}], "-", 
          RowBox[{"4", "*", 
           RowBox[{"mq", "^", "2"}], "*", "s", "*", "st"}], "+", 
          RowBox[{"2", "*", 
           RowBox[{"s", "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}]}], "*", 
           RowBox[{"st", "^", 
            RowBox[{"(", 
             RowBox[{"3", "/", "2"}], ")"}]}]}], "-", 
          RowBox[{
           RowBox[{"mb", "^", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{"s", "-", 
             RowBox[{"4", "*", 
              RowBox[{"Sqrt", "[", "s", "]"}], "*", 
              RowBox[{"Sqrt", "[", "st", "]"}]}], "+", "st"}], ")"}]}], "-", 
          RowBox[{
           RowBox[{"mq", "^", "4"}], "*", 
           RowBox[{"(", 
            RowBox[{"s", "-", 
             RowBox[{"4", "*", 
              RowBox[{"Sqrt", "[", "s", "]"}], "*", 
              RowBox[{"Sqrt", "[", "st", "]"}]}], "+", "st"}], ")"}]}], "+", 
          RowBox[{
           RowBox[{"mb", "^", "2"}], "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "4"}], "*", "s", "*", "st"}], "+", 
             RowBox[{"2", "*", 
              RowBox[{"mq", "^", "2"}], "*", 
              RowBox[{"(", 
               RowBox[{"s", "+", "st"}], ")"}]}]}], ")"}]}]}], ")"}], "*", 
        RowBox[{"Log", "[", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", "^", "2"}], "+", 
            RowBox[{"mq", "^", "2"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"mb", "^", "2"}], "-", 
                  RowBox[{"mq", "^", "2"}]}], ")"}], "^", "2"}], "+", 
               RowBox[{"s", "*", "st"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", "*", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"s", "*", "st"}], "]"}]}], ")"}]}], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Sqrt", "[", 
                RowBox[{
                 RowBox[{"mb", "^", "4"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"mq", "^", "2"}], "-", "s"}], ")"}], "^", "2"}], 
                 "-", 
                 RowBox[{"2", "*", 
                  RowBox[{"mb", "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"mq", "^", "2"}], "+", "s"}], ")"}]}]}], "]"}], 
               "*", 
               RowBox[{"Sqrt", "[", 
                RowBox[{
                 RowBox[{"mb", "^", "4"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"mq", "^", "2"}], "-", "st"}], ")"}], "^", "2"}], 
                 "-", 
                 RowBox[{"2", "*", 
                  RowBox[{"mb", "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"mq", "^", "2"}], "+", "st"}], ")"}]}]}], "]"}]}],
               ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", "*", 
               RowBox[{"Sqrt", "[", "s", "]"}], "*", 
               RowBox[{"Sqrt", "[", "st", "]"}]}], ")"}]}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"mb", "^", "2"}], "+", 
            RowBox[{"mq", "^", "2"}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"mb", "^", "2"}], "-", 
                  RowBox[{"mq", "^", "2"}]}], ")"}], "^", "2"}], "+", 
               RowBox[{"s", "*", "st"}]}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", "*", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"s", "*", "st"}], "]"}]}], ")"}]}], "-", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Sqrt", "[", 
                RowBox[{
                 RowBox[{"mb", "^", "4"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"mq", "^", "2"}], "-", "s"}], ")"}], "^", "2"}], 
                 "-", 
                 RowBox[{"2", "*", 
                  RowBox[{"mb", "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"mq", "^", "2"}], "+", "s"}], ")"}]}]}], "]"}], 
               "*", 
               RowBox[{"Sqrt", "[", 
                RowBox[{
                 RowBox[{"mb", "^", "4"}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"mq", "^", "2"}], "-", "st"}], ")"}], "^", "2"}], 
                 "-", 
                 RowBox[{"2", "*", 
                  RowBox[{"mb", "^", "2"}], "*", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"mq", "^", "2"}], "+", "st"}], ")"}]}]}], "]"}]}],
               ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"2", "*", 
               RowBox[{"Sqrt", "[", "s", "]"}], "*", 
               RowBox[{"Sqrt", "[", "st", "]"}]}], ")"}]}]}], ")"}]}], 
         "]"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"4", "*", "Pi", "*", 
     RowBox[{"s", "^", 
      RowBox[{"(", 
       RowBox[{"3", "/", "2"}], ")"}]}], "*", 
     RowBox[{"st", "^", 
      RowBox[{"(", 
       RowBox[{"3", "/", "2"}], ")"}]}]}], ")"}]}]}]], "Input",
 CellChangeTimes->{{3.8762866594901667`*^9, 3.876286707767939*^9}, {
  3.876287396996024*^9, 3.8762874094592257`*^9}, {3.8794938996658707`*^9, 
  3.879493929719693*^9}, {3.8822649255885763`*^9, 3.882264927004286*^9}, {
  3.882265088186068*^9, 3.882265097211692*^9}},
 CellLabel->"In[1]:=",ExpressionUUID->"027bc277-eff5-41f9-a616-95f343947771"],

Cell[BoxData[
 RowBox[{
  RowBox[{"discGammabqPseudo", "[", 
   RowBox[{"s_", ",", "st_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"(", " ", 
    RowBox[{"\[ImaginaryI]", " ", "alphaQED", "*", "Qb", "*", 
     RowBox[{"Qq", "/", 
      SuperscriptBox[
       RowBox[{"(", 
        RowBox[{"2", "\[Pi]"}], ")"}], "3"]}]}], ")"}], "*", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{"(", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{"2", "*", "I"}], ")"}], "*", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"mb", "+", "mq"}], ")"}], "^", "2"}], "*", "Nc", "*", 
       RowBox[{"Pi", "^", "2"}], "*", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"mb", "^", "4"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"mb", "^", "2"}], "*", 
          RowBox[{"mq", "^", "2"}]}], "+", 
         RowBox[{"mq", "^", "4"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"mb", "^", "2"}], "*", "s"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"mq", "^", "2"}], "*", "s"}], "+", 
         RowBox[{"s", "^", "2"}]}], "]"}], "*", 
       RowBox[{"Sqrt", "[", 
        RowBox[{
         RowBox[{"mb", "^", "4"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"mb", "^", "2"}], "*", 
          RowBox[{"mq", "^", "2"}]}], "+", 
         RowBox[{"mq", "^", "4"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"mb", "^", "2"}], "*", "st"}], "-", 
         RowBox[{"2", "*", 
          RowBox[{"mq", "^", "2"}], "*", "st"}], "+", 
         RowBox[{"st", "^", "2"}]}], "]"}], "*", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"mb", "-", "mq"}], ")"}], "^", "2"}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sqrt", "[", "s", "]"}], "*", 
            RowBox[{"Sqrt", "[", "st", "]"}], "*", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"mb", "-", "mq"}], ")"}], "^", "2"}], "*", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"mb", "^", "2"}], "+", 
                   RowBox[{"4", "*", "mb", "*", "mq"}], "+", 
                   RowBox[{"mq", "^", "2"}]}], ")"}]}], ")"}]}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"mb", "+", "mq"}], ")"}], "^", "2"}], "*", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"s", "*", "st"}], "]"}]}], "-", 
              RowBox[{
               RowBox[{
                RowBox[{"(", 
                 RowBox[{"mb", "-", "mq"}], ")"}], "^", "2"}], "*", 
               RowBox[{"(", 
                RowBox[{"s", "+", "st"}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"mb", "^", "2"}], "*", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"s", "*", "st"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"mb", "^", "2"}], "-", 
                    RowBox[{"mq", "^", "2"}], "+", "s"}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "*", "s"}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"mb", "^", "2"}], "-", 
                    RowBox[{"mq", "^", "2"}], "+", "st"}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "*", "st"}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{
               RowBox[{"mq", "^", "2"}], "*", 
               RowBox[{"Sqrt", "[", 
                RowBox[{"s", "*", "st"}], "]"}], "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"mb", "^", "2"}]}], "+", 
                    RowBox[{"mq", "^", "2"}], "+", "s"}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "*", "s"}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"-", 
                    RowBox[{"mb", "^", "2"}]}], "+", 
                    RowBox[{"mq", "^", "2"}], "+", "st"}], ")"}], "/", 
                  RowBox[{"(", 
                   RowBox[{"2", "*", "st"}], ")"}]}]}], ")"}]}], "+", 
              RowBox[{"2", "*", "s", "*", "st", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"mb", "^", "2"}], "-", 
                    RowBox[{"mq", "^", "2"}], "+", "s"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"mb", "^", "2"}], "-", 
                    RowBox[{"mq", "^", "2"}], "+", "st"}], ")"}]}], ")"}], 
                  "/", 
                  RowBox[{"(", 
                   RowBox[{"4", "*", "s", "*", "st"}], ")"}]}], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"mb", "^", "2"}]}], "+", 
                    RowBox[{"mq", "^", "2"}], "+", "s"}], ")"}], "*", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"mb", "^", "2"}]}], "+", 
                    RowBox[{"mq", "^", "2"}], "+", "st"}], ")"}]}], ")"}], 
                  "/", 
                  RowBox[{"(", 
                   RowBox[{"4", "*", "s", "*", "st"}], ")"}]}]}], ")"}]}]}], 
             ")"}], "*", 
            RowBox[{"Log", "[", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"mb", "^", "2"}], "+", 
                RowBox[{"mq", "^", "2"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"mb", "^", "2"}]}], "+", 
                    RowBox[{"mq", "^", "2"}]}], ")"}], "^", "2"}], "+", 
                   RowBox[{"s", "*", "st"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"2", "*", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"s", "*", "st"}], "]"}]}], ")"}]}], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Sqrt", "[", 
                    RowBox[{
                    RowBox[{"mb", "^", "4"}], "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"mb", "^", "2"}], "*", 
                    RowBox[{"mq", "^", "2"}]}], "+", 
                    RowBox[{"mq", "^", "4"}], "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"mb", "^", "2"}], "*", "s"}], "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"mq", "^", "2"}], "*", "s"}], "+", 
                    RowBox[{"s", "^", "2"}]}], "]"}], "*", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{
                    RowBox[{"mb", "^", "4"}], "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"mb", "^", "2"}], "*", 
                    RowBox[{"mq", "^", "2"}]}], "+", 
                    RowBox[{"mq", "^", "4"}], "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"mb", "^", "2"}], "*", "st"}], "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"mq", "^", "2"}], "*", "st"}], "+", 
                    RowBox[{"st", "^", "2"}]}], "]"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"2", "*", 
                   RowBox[{"Sqrt", "[", "s", "]"}], "*", 
                   RowBox[{"Sqrt", "[", "st", "]"}]}], ")"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"mb", "^", "2"}], "+", 
                RowBox[{"mq", "^", "2"}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"-", 
                    RowBox[{"mb", "^", "2"}]}], "+", 
                    RowBox[{"mq", "^", "2"}]}], ")"}], "^", "2"}], "+", 
                   RowBox[{"s", "*", "st"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"2", "*", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{"s", "*", "st"}], "]"}]}], ")"}]}], "-", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Sqrt", "[", 
                    RowBox[{
                    RowBox[{"mb", "^", "4"}], "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"mb", "^", "2"}], "*", 
                    RowBox[{"mq", "^", "2"}]}], "+", 
                    RowBox[{"mq", "^", "4"}], "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"mb", "^", "2"}], "*", "s"}], "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"mq", "^", "2"}], "*", "s"}], "+", 
                    RowBox[{"s", "^", "2"}]}], "]"}], "*", 
                   RowBox[{"Sqrt", "[", 
                    RowBox[{
                    RowBox[{"mb", "^", "4"}], "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"mb", "^", "2"}], "*", 
                    RowBox[{"mq", "^", "2"}]}], "+", 
                    RowBox[{"mq", "^", "4"}], "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"mb", "^", "2"}], "*", "st"}], "-", 
                    RowBox[{"2", "*", 
                    RowBox[{"mq", "^", "2"}], "*", "st"}], "+", 
                    RowBox[{"st", "^", "2"}]}], "]"}]}], ")"}], "/", 
                 RowBox[{"(", 
                  RowBox[{"2", "*", 
                   RowBox[{"Sqrt", "[", "s", "]"}], "*", 
                   RowBox[{"Sqrt", "[", "st", "]"}]}], ")"}]}]}], ")"}]}], 
             "]"}]}], ")"}], "/", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"mb", "^", "4"}], "-", 
              RowBox[{"2", "*", 
               RowBox[{"mb", "^", "2"}], "*", 
               RowBox[{"mq", "^", "2"}]}], "+", 
              RowBox[{"mq", "^", "4"}], "-", 
              RowBox[{"2", "*", 
               RowBox[{"mb", "^", "2"}], "*", "s"}], "-", 
              RowBox[{"2", "*", 
               RowBox[{"mq", "^", "2"}], "*", "s"}], "+", 
              RowBox[{"s", "^", "2"}]}], "]"}], "*", 
            RowBox[{"Sqrt", "[", 
             RowBox[{
              RowBox[{"mb", "^", "4"}], "-", 
              RowBox[{"2", "*", 
               RowBox[{"mb", "^", "2"}], "*", 
               RowBox[{"mq", "^", "2"}]}], "+", 
              RowBox[{"mq", "^", "4"}], "-", 
              RowBox[{"2", "*", 
               RowBox[{"mb", "^", "2"}], "*", "st"}], "-", 
              RowBox[{"2", "*", 
               RowBox[{"mq", "^", "2"}], "*", "st"}], "+", 
              RowBox[{"st", "^", "2"}]}], "]"}]}], ")"}]}]}], ")"}]}], ")"}], 
     "/", 
     RowBox[{"(", 
      RowBox[{"s", "*", "st"}], ")"}]}], " ", ")"}], " "}]}]], "Input",
 CellChangeTimes->{{3.87949396000572*^9, 3.879494025701354*^9}, {
  3.882265111610798*^9, 3.882265124361865*^9}},
 CellLabel->"In[2]:=",ExpressionUUID->"470e8b74-63b9-4618-aec5-600d16b09f02"],

Cell["The densities are then:", "Text",
 CellChangeTimes->{{3.8822651878272696`*^9, 
  3.8822651974649763`*^9}},ExpressionUUID->"928e4e75-ddf1-428b-acd3-\
12a06e23184b"],

Cell[BoxData[{
 RowBox[{
  RowBox[{"rhoPTbqAxial", "[", 
   RowBox[{"s_", ",", "st_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"discGammabqAxial", "[", 
    RowBox[{"s", ",", "st"}], "]"}], "*", " ", 
   RowBox[{"(", 
    RowBox[{"1", "/", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "2"]}], 
    ")"}]}]}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"rhoPTbqPseudo", "[", 
   RowBox[{"s_", ",", "st_"}], "]"}], ":=", " ", 
  RowBox[{
   RowBox[{"discGammabqPseudo", "[", 
    RowBox[{"s", ",", "st"}], "]"}], "*", " ", 
   RowBox[{"(", 
    RowBox[{"1", "/", 
     SuperscriptBox[
      RowBox[{"(", 
       RowBox[{"2", "\[Pi]", " ", "\[ImaginaryI]"}], ")"}], "2"]}], 
    ")"}]}]}]}], "Input",
 CellChangeTimes->{{3.879494092780868*^9, 3.8794941778306313`*^9}, {
  3.8822658030880556`*^9, 3.8822658340642166`*^9}},
 CellLabel->"In[9]:=",ExpressionUUID->"afb68208-dc8d-4528-81fa-9d4257474184"],

Cell[TextData[{
 "The case ",
 Cell[BoxData[
  FormBox[
   RowBox[{"n", "=", "1"}], TraditionalForm]],
  FormatType->TraditionalForm,ExpressionUUID->
  "e92db601-feba-420e-860e-e54f24cb071a"],
 " is taken in the text."
}], "Text",
 CellChangeTimes->{{3.8822657169157515`*^9, 
  3.882265728616337*^9}},ExpressionUUID->"865ceac6-9bf7-4945-9fbd-\
35dd9c59f6a8"],

Cell[BoxData[
 RowBox[{
  RowBox[{"rhoPTbq", "[", 
   RowBox[{"s_", ",", "st_", ",", "n_"}], "]"}], ":=", "  ", 
  RowBox[{
   SuperscriptBox[
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["mB", "4"], "/", 
      RowBox[{"(", 
       RowBox[{"s", "*", "st"}], ")"}]}], ")"}], "n"], "*", 
   RowBox[{"(", 
    RowBox[{"1", "/", 
     RowBox[{"(", 
      RowBox[{"s", "*", "st", "*", 
       RowBox[{"(", 
        RowBox[{"1", "-", "4"}], ")"}]}], ")"}]}], ")"}], "*", 
   RowBox[{"(", "  ", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"s", "+", "st"}], ")"}], "/", "2"}], ")"}], "*", 
      RowBox[{"rhoPTbqAxial", "[", 
       RowBox[{"s", ",", "st"}], "]"}]}], " ", "-", " ", 
     RowBox[{"4", "*", 
      RowBox[{"rhoPTbqPseudo", "[", 
       RowBox[{"s", ",", "st"}], "]"}]}]}], " ", ")"}], "  "}]}]], "Input",
 CellChangeTimes->{{3.879494455054047*^9, 3.879494481027337*^9}, {
   3.879494526850869*^9, 3.879494533802965*^9}, {3.879494569098337*^9, 
   3.8794945867381897`*^9}, {3.8794946521615257`*^9, 3.879494708833159*^9}, {
   3.879494742792736*^9, 3.8794947905280647`*^9}, {3.87949488779312*^9, 
   3.879494910479904*^9}, {3.879495192311021*^9, 3.879495193460855*^9}, {
   3.879501369417468*^9, 3.879501378806808*^9}, {3.879501454344384*^9, 
   3.879501462439138*^9}, 3.882265206883131*^9, {3.8822658395719404`*^9, 
   3.882265846283682*^9}},
 CellLabel->"In[14]:=",ExpressionUUID->"07099cc8-8c0a-4528-8054-7ea08ca9c8fc"]
}, Open  ]]
}, Open  ]]
},
WindowSize->{846., 496.5},
WindowMargins->{{-4.875, Automatic}, {Automatic, -4.875}},
FrontEndVersion->"12.3 for Microsoft Windows (64-bit) (July 9, 2021)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"1e2b11e9-fa2f-4757-8ea4-a3c00416d03f"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[580, 22, 212, 4, 98, "Title",ExpressionUUID->"bee5eacb-dd75-43e0-9295-ff85677c5310"],
Cell[CellGroupData[{
Cell[817, 30, 205, 4, 67, "Section",ExpressionUUID->"31ccf2cf-6947-4a83-a34a-01061fe0866c"],
Cell[1025, 36, 1766, 41, 196, "Text",ExpressionUUID->"531f7eed-060f-4881-ab2a-8ece1d09135f"]
}, Open  ]],
Cell[CellGroupData[{
Cell[2828, 82, 155, 3, 67, "Section",ExpressionUUID->"b0d6d32b-83bb-443f-9550-9b884ebe9291"],
Cell[2986, 87, 8485, 223, 314, "Input",ExpressionUUID->"027bc277-eff5-41f9-a616-95f343947771"],
Cell[11474, 312, 11798, 288, 393, "Input",ExpressionUUID->"470e8b74-63b9-4618-aec5-600d16b09f02"],
Cell[23275, 602, 169, 3, 35, "Text",ExpressionUUID->"928e4e75-ddf1-428b-acd3-12a06e23184b"],
Cell[23447, 607, 956, 27, 52, "Input",ExpressionUUID->"afb68208-dc8d-4528-81fa-9d4257474184"],
Cell[24406, 636, 358, 11, 35, "Text",ExpressionUUID->"865ceac6-9bf7-4945-9fbd-35dd9c59f6a8"],
Cell[24767, 649, 1496, 37, 50, "Input",ExpressionUUID->"07099cc8-8c0a-4528-8054-7ea08ca9c8fc"]
}, Open  ]]
}, Open  ]]
}
]
*)

(* End of internal cache information *)


